Transit Timing Observations from Kepler: II. Confirmation of Two Multiplanet Systems via a Non-parametric Correlation Analysis

We present a new method for confirming transiting planets based on the combination of transit timingn variations (TTVs) and dynamical stability. Correlated TTVs provide evidence that the pair of bodies are in the same physical system. Orbital stability provides upper limits for the masses of the transiting companions that are in the planetary regime. This paper describes a non-parametric technique for quantifying the statistical significance of TTVs based on the correlation of two TTV data sets. We apply this method to an analysis of the transit timing variations of two stars with multiple transiting planet candidates identified by Kepler. We confirm four transiting planets in two multiple planet systems based on their TTVs and the constraints imposed by dynamical stability. An additional three candidates in these same systems are not confirmed as planets, but are likely to be validated as real planets once further observations and analyses are possible. If all were confirmed, these systems would be near 4:6:9 and 2:4:6:9 period commensurabilities. Our results demonstrate that TTVs provide a powerful tool for confirming transiting planets, including low-mass planets and planets around faint stars for which Doppler follow-up is not practical with existing facilities. Continued Kepler observations will dramatically improve the constraints on the planet masses and orbits and provide sensitivity for detecting additional non-transiting planets. If Kepler observations were extended to eight years, then a similar analysis could likely confirm systems with multiple closely spaced, small transiting planets in or near the habitable zone of solar-type stars.

==> anc/tab_transit_times_all.tex <==
\begin{deluxetable}{lcccc}
\tabletypesize{\scriptsize}
\tablecaption{Transit Times for Kepler Transiting Planet Candidates during Q0-6}
\tablewidth{0pt}
\tablehead{
\colhead{KOI} & \colhead{n} & \colhead{$t_n$}        & \colhead{TTV$_n$} & \colhead{$\sigma_n$} \\ 
\colhead{}    & \colhead{}      & \colhead{BJD-2454900} & \colhead{(d)}  & \colhead{(d)} 
   }
\startdata
\multicolumn{2}{l}{168.01 = Kepler-23 c} & \multicolumn{3}{c}{$        66.292554 + n \times        10.742052$} \\
 168.01 &            0 &   66.2749 & -0.0177 & 0.0089 \\ 
 168.01 &            1 &   77.0227 & -0.0119 & 0.0088 \\ 
 168.01 &            2 &   87.7845 &  0.0078 & 0.0088 \\ 
 168.01 &            4 &  109.2436 & -0.0171 & 0.0092 \\ 
 168.01 &            5 &  119.9877 & -0.0152 & 0.0084 \\ 
 168.01 &            6 &  130.7419 & -0.0030 & 0.0078 \\ 
 168.01 &            7 &  141.4869 & -0.0000 & 0.0083 \\ 
 168.01 &            8 &  152.2230 & -0.0060 & 0.0096 \\ 
 168.01 &            9 &  162.9338 & -0.0372 & 0.0107 \\ 
 168.01 &           10 &  173.7140 &  0.0009 & 0.0086 \\ 
 168.01 &           11 &  184.4362 & -0.0189 & 0.0111 \\ 
 168.01 &           12 &  195.1950 & -0.0022 & 0.0119 \\ 
 168.01 &           13 &  205.9464 &  0.0071 & 0.0116 \\ 
 168.01 &           14 &  216.6914 &  0.0101 & 0.0128 \\ 
 168.01 &           15 &  227.4453 &  0.0220 & 0.0094 \\ 
 168.01 &           16 &  238.1795 &  0.0141 & 0.0090 \\ 
 168.01 &           17 &  248.9264 &  0.0189 & 0.0120 \\ 
 168.01 &           18 &  259.6622 &  0.0127 & 0.0117 \\ 
 168.01 &           19 &  270.4013 &  0.0097 & 0.0130 \\ 
 168.01 &           20 &  281.1625 &  0.0289 & 0.0096 \\ 
 168.01 &           21 &  291.8830 &  0.0073 & 0.0098 \\ 
 168.01 &           22 &  302.6416 &  0.0239 & 0.0099 \\ 
 168.01 &           23 &  313.3744 &  0.0146 & 0.0107 \\ 
 168.01 &           24 &  324.1116 &  0.0098 & 0.0085 \\ 
 168.01 &           26 &  345.5919 &  0.0060 & 0.0096 \\ 
 168.01 &           27 &  356.3297 &  0.0018 & 0.0110 \\ 
 168.01 &           28 &  367.0885 &  0.0184 & 0.0079 \\ 
 168.01 &           29 &  377.8041 & -0.0080 & 0.0130 \\ 
 168.01 &           30 &  388.5682 &  0.0141 & 0.0087 \\ 
 168.01 &           31 &  399.2934 & -0.0028 & 0.0079 \\ 
 168.01 &           33 &  420.7882 &  0.0079 & 0.0083 \\ 
 168.01 &           34 &  431.5228 &  0.0005 & 0.0099 \\ 
 168.01 &           35 &  442.2623 & -0.0021 & 0.0077 \\ 
 168.01 &           36 &  453.0023 & -0.0041 & 0.0084 \\ 
 168.01 &           37 &  463.7416 & -0.0069 & 0.0091 \\ 
 168.01 &           38 &  474.4867 & -0.0039 & 0.0083 \\ 
 168.01 &           39 &  485.2288 & -0.0038 & 0.0081 \\ 
 168.01 &           40 &  495.9722 & -0.0025 & 0.0085 \\ 
 168.01 &           41 &  506.7116 & -0.0051 & 0.0087 \\ 
 168.01 &           42 &  517.4460 & -0.0127 & 0.0080 \\ 
 168.01 &           43 &  528.1889 & -0.0119 & 0.0099 \\ 
 168.01 &           44 &  538.9211 & -0.0218 & 0.0125 \\ 
 168.01 &           45 &  549.6840 & -0.0009 & 0.0083 \\ 
 168.01 &           46 &  560.4152 & -0.0118 & 0.0086 \\ 
\multicolumn{2}{l}{168.02}  & \multicolumn{3}{c}{$        80.565492 + n \times        15.274994$} \\
 168.02 &            0 &   80.5279 & -0.0376 & 0.0542 \\ 
 168.02 &            1 &   95.8448 &  0.0043 & 0.0394 \\ 
 168.02 &            2 &  111.1262 &  0.0107 & 0.0438 \\ 
 168.02 &            3 &  126.3719 & -0.0185 & 0.0370 \\ 
 168.02 &            4 &  141.6815 &  0.0160 & 0.0327 \\ 
 168.02 &            5 &  156.9632 &  0.0228 & 0.0365 \\ 
 168.02 &            6 &  172.2249 &  0.0095 & 0.0365 \\ 
 168.02 &            7 &  187.4778 & -0.0126 & 0.0508 \\ 
 168.02 &            8 &  202.7732 &  0.0078 & 0.0532 \\ 
 168.02 &            9 &  218.0550 &  0.0146 & 0.0452 \\ 
 168.02 &           10 &  233.3095 & -0.0059 & 0.0648 \\ 
 168.02 &           11 &  248.6249 &  0.0344 & 0.0531 \\ 
 168.02 &           12 &  263.8937 &  0.0283 & 0.0457 \\ 
 168.02 &           13 &  279.1491 &  0.0087 & 0.0538 \\ 
 168.02 &           14 &  294.4192 &  0.0038 & 0.0463 \\ 
 168.02 &           15 &  309.6870 & -0.0034 & 0.0480 \\ 
 168.02 &           16 &  324.8981 & -0.0673 & 0.0309 \\ 
 168.02 &           17 &  340.2171 & -0.0233 & 0.0446 \\ 
 168.02 &           18 &  355.5397 &  0.0243 & 0.0364 \\ 
 168.02 &           19 &  370.7312 & -0.0592 & 0.0411 \\ 
 168.02 &           20 &  386.0780 &  0.0126 & 0.0412 \\ 
 168.02 &           21 &  401.3649 &  0.0245 & 0.0408 \\ 
 168.02 &           22 &  416.6067 & -0.0086 & 0.0394 \\ 
 168.02 &           23 &  431.8953 &  0.0050 & 0.0455 \\ 
 168.02 &           24 &  447.1764 &  0.0110 & 0.0491 \\ 
 168.02 &           25 &  462.4584 &  0.0181 & 0.0423 \\ 
 168.02 &           26 &  477.7051 & -0.0102 & 0.0380 \\ 
 168.02 &           27 &  493.0002 &  0.0099 & 0.0456 \\ 
 168.02 &           28 &  508.2511 & -0.0142 & 0.0402 \\ 
 168.02 &           29 &  523.5490 &  0.0087 & 0.0443 \\ 
 168.02 &           30 &  538.9189 &  0.1036 & 0.0812 \\ 
 168.02 &           31 &  554.0950 &  0.0047 & 0.0442 \\ 
\multicolumn{2}{l}{168.03 = Kepler-23b}  & \multicolumn{3}{c}{$        71.302255 + n \times        7.1072785$} \\
 168.03 &            0 &   71.3708 &  0.0686 & 0.0358 \\ 
 168.03 &            1 &   78.4372 &  0.0276 & 0.0304 \\ 
 168.03 &            2 &   85.5258 &  0.0090 & 0.0393 \\ 
 168.03 &            3 &   92.6799 &  0.0558 & 0.0292 \\ 
 168.03 &            5 &  106.8549 &  0.0162 & 0.0442 \\ 
 168.03 &            6 &  113.9988 &  0.0529 & 0.0476 \\ 
 168.03 &            7 &  121.0629 &  0.0097 & 0.0342 \\ 
 168.03 &            8 &  128.1731 &  0.0127 & 0.0242 \\ 
 168.03 &            9 &  135.3256 &  0.0578 & 0.0283 \\ 
 168.03 &           10 &  142.3795 &  0.0044 & 0.0419 \\ 
 168.03 &           11 &  149.4993 &  0.0170 & 0.0308 \\ 
 168.03 &           12 &  156.5807 & -0.0088 & 0.0305 \\ 
 168.03 &           14 &  170.7985 & -0.0057 & 0.0326 \\ 
 168.03 &           15 &  177.9515 &  0.0401 & 0.0290 \\ 
 168.03 &           16 &  184.9983 & -0.0204 & 0.0302 \\ 
 168.03 &           18 &  199.2527 &  0.0195 & 0.0350 \\ 
 168.03 &           19 &  206.3215 & -0.0190 & 0.0435 \\ 
 168.03 &           20 &  213.4226 & -0.0252 & 0.0344 \\ 
 168.03 &           21 &  220.5521 & -0.0030 & 0.0283 \\ 
 168.03 &           22 &  227.6415 & -0.0209 & 0.0365 \\ 
 168.03 &           23 &  234.7398 & -0.0299 & 0.0400 \\ 
 168.03 &           24 &  241.8661 & -0.0108 & 0.0377 \\ 
 168.03 &           25 &  248.9563 & -0.0279 & 0.0310 \\ 
 168.03 &           27 &  263.0754 & -0.1233 & 0.0225 \\ 
 168.03 &           28 &  270.2961 & -0.0100 & 0.0400 \\ 
 168.03 &           29 &  277.3984 & -0.0150 & 0.0255 \\ 
 168.03 &           31 &  291.6574 &  0.0295 & 0.0429 \\ 
 168.03 &           32 &  298.7069 & -0.0283 & 0.0570 \\ 
 168.03 &           33 &  305.7570 & -0.0854 & 0.0371 \\ 
 168.03 &           34 &  312.9115 & -0.0383 & 0.0290 \\ 
 168.03 &           35 &  320.1202 &  0.0632 & 0.0292 \\ 
 168.03 &           36 &  327.1503 & -0.0140 & 0.0356 \\ 
 168.03 &           37 &  334.2671 & -0.0045 & 0.0464 \\ 
 168.03 &           38 &  341.3943 &  0.0155 & 0.0365 \\ 
 168.03 &           39 &  348.4849 & -0.0012 & 0.0298 \\ 
 168.03 &           40 &  355.5454 & -0.0480 & 0.0261 \\ 
 168.03 &           41 &  362.6931 & -0.0076 & 0.0401 \\ 
 168.03 &           42 &  369.7172 & -0.0908 & 0.0370 \\ 
 168.03 &           43 &  376.5990 & -0.3162 & 0.0868 \\ 
 168.03 &           44 &  384.0399 &  0.0174 & 0.0285 \\ 
 168.03 &           45 &  391.1357 &  0.0059 & 0.0189 \\ 
 168.03 &           46 &  398.2539 &  0.0168 & 0.0422 \\ 
 168.03 &           47 &  405.3049 & -0.0394 & 0.0284 \\ 
 168.03 &           48 &  412.4484 & -0.0032 & 0.0317 \\ 
 168.03 &           49 &  419.5036 & -0.0553 & 0.0330 \\ 
 168.03 &           50 &  426.6846 &  0.0184 & 0.0294 \\ 
 168.03 &           51 &  433.7669 & -0.0066 & 0.0420 \\ 
 168.03 &           52 &  440.9083 &  0.0275 & 0.0325 \\ 
 168.03 &           53 &  448.0157 &  0.0276 & 0.0353 \\ 
 168.03 &           54 &  455.0762 & -0.0191 & 0.0322 \\ 
 168.03 &           55 &  462.1256 & -0.0770 & 0.0415 \\ 
 168.03 &           56 &  469.3345 &  0.0247 & 0.0381 \\ 
 168.03 &           57 &  476.4518 &  0.0346 & 0.0377 \\ 
 168.03 &           58 &  483.5474 &  0.0230 & 0.0217 \\ 
 168.03 &           59 &  490.6845 &  0.0528 & 0.0289 \\ 
 168.03 &           60 &  497.7705 &  0.0316 & 0.0403 \\ 
 168.03 &           61 &  504.8243 & -0.0219 & 0.0300 \\ 
 168.03 &           62 &  511.9775 &  0.0240 & 0.0240 \\ 
 168.03 &           63 &  519.0282 & -0.0326 & 0.0270 \\ 
 168.03 &           64 &  526.1516 & -0.0165 & 0.0326 \\ 
 168.03 &           65 &  533.2607 & -0.0147 & 0.0236 \\ 
 168.03 &           66 &  540.4986 &  0.1159 & 0.0246 \\ 
 168.03 &           67 &  547.5530 &  0.0631 & 0.0282 \\ 
 168.03 &           68 &  554.5068 & -0.0904 & 0.0373 \\ 
\multicolumn{2}{l}{1102.01 = Kepler-24c}  & \multicolumn{3}{c}{$        70.585989 + n \times        12.333487$} \\
 1102.01 &            0 &   70.6309 &  0.0449 & 0.0129 \\ 
 1102.01 &            1 &   82.9575 &  0.0380 & 0.0144 \\ 
 1102.01 &            2 &   95.2476 & -0.0054 & 0.0158 \\ 
 1102.01 &            3 &  107.5810 & -0.0055 & 0.0266 \\ 
 1102.01 &            5 &  132.2899 &  0.0364 & 0.0144 \\ 
 1102.01 &            6 &  144.5734 & -0.0135 & 0.0182 \\ 
 1102.01 &            7 &  156.9174 & -0.0030 & 0.0318 \\ 
 1102.01 &            8 &  169.2559 &  0.0020 & 0.0124 \\ 
 1102.01 &            9 &  181.5659 & -0.0214 & 0.0162 \\ 
 1102.01 &           10 &  193.8989 & -0.0219 & 0.0298 \\ 
 1102.01 &           11 &  206.2291 & -0.0253 & 0.0200 \\ 
 1102.01 &           12 &  218.6020 &  0.0142 & 0.0226 \\ 
 1102.01 &           13 &  230.9177 & -0.0036 & 0.0161 \\ 
 1102.01 &           14 &  243.2303 & -0.0245 & 0.0168 \\ 
 1102.01 &           16 &  267.8911 & -0.0307 & 0.0176 \\ 
 1102.01 &           17 &  280.2645 &  0.0092 & 0.0286 \\ 
 1102.01 &           18 &  292.5850 & -0.0038 & 0.0120 \\ 
 1102.01 &           19 &  304.8777 & -0.0445 & 0.0126 \\ 
 1102.01 &           21 &  329.5566 & -0.0326 & 0.0139 \\ 
 1102.01 &           22 &  341.9000 & -0.0227 & 0.0133 \\ 
 1102.01 &           23 &  354.2201 & -0.0361 & 0.0212 \\ 
 1102.01 &           24 &  366.5602 & -0.0295 & 0.0155 \\ 
 1102.01 &           25 &  378.9202 & -0.0030 & 0.0179 \\ 
 1102.01 &           26 &  391.2391 & -0.0176 & 0.0147 \\ 
 1102.01 &           27 &  403.5843 & -0.0059 & 0.0136 \\ 
 1102.01 &           28 &  415.9340 &  0.0104 & 0.0145 \\ 
 1102.01 &           29 &  428.2687 &  0.0116 & 0.0148 \\ 
 1102.01 &           30 &  440.6000 &  0.0094 & 0.0149 \\ 
 1102.01 &           31 &  452.9233 & -0.0008 & 0.0227 \\ 
 1102.01 &           32 &  465.2845 &  0.0270 & 0.0165 \\ 
 1102.01 &           33 &  477.5962 &  0.0052 & 0.0258 \\ 
 1102.01 &           34 &  489.9415 &  0.0169 & 0.0167 \\ 
 1102.01 &           35 &  502.2714 &  0.0134 & 0.0173 \\ 
 1102.01 &           36 &  514.6475 &  0.0560 & 0.0169 \\ 
 1102.01 &           37 &  526.9548 &  0.0298 & 0.0152 \\ 
 1102.01 &           38 &  539.2168 & -0.0417 & 0.0213 \\ 
 1102.01 &           39 &  551.6188 &  0.0268 & 0.0164 \\ 
\multicolumn{2}{l}{1102.02 = Kepler-24b} & \multicolumn{3}{c}{$        73.568866 + n \times        8.1452511$} \\
 1102.02 &            0 &   73.5435 & -0.0254 & 0.0123 \\ 
 1102.02 &            1 &   81.6941 & -0.0200 & 0.0126 \\ 
 1102.02 &            2 &   89.8541 & -0.0053 & 0.0176 \\ 
 1102.02 &            3 &   97.9465 & -0.0581 & 0.0258 \\ 
 1102.02 &            4 &  106.0958 & -0.0541 & 0.0186 \\ 
 1102.02 &            5 &  114.2550 & -0.0401 & 0.0158 \\ 
 1102.02 &            6 &  122.4023 & -0.0381 & 0.0140 \\ 
 1102.02 &            7 &  130.5749 & -0.0107 & 0.0168 \\ 
 1102.02 &            8 &  138.7473 &  0.0164 & 0.0170 \\ 
 1102.02 &            9 &  146.8037 & -0.0724 & 0.0156 \\ 
 1102.02 &           10 &  155.0296 &  0.0083 & 0.0160 \\ 
 1102.02 &           11 &  163.2056 &  0.0390 & 0.0188 \\ 
 1102.02 &           12 &  171.2986 & -0.0133 & 0.0244 \\ 
 1102.02 &           13 &  179.4876 &  0.0304 & 0.0143 \\ 
 1102.02 &           14 &  187.5933 & -0.0091 & 0.0178 \\ 
 1102.02 &           15 &  195.7436 & -0.0040 & 0.0165 \\ 
 1102.02 &           16 &  203.9559 &  0.0630 & 0.0183 \\ 
 1102.02 &           17 &  212.0562 &  0.0180 & 0.0203 \\ 
 1102.02 &           18 &  220.1836 &  0.0002 & 0.0194 \\ 
 1102.02 &           19 &  228.3637 &  0.0351 & 0.0154 \\ 
 1102.02 &           20 &  236.4777 &  0.0038 & 0.0205 \\ 
 1102.02 &           21 &  244.6678 &  0.0487 & 0.0188 \\ 
 1102.02 &           22 &  252.7717 &  0.0073 & 0.0187 \\ 
 1102.02 &           23 &  261.0397 &  0.1301 & 0.0246 \\ 
 1102.02 &           24 &  269.0835 &  0.0287 & 0.0160 \\ 
 1102.02 &           25 &  277.2672 &  0.0671 & 0.0172 \\ 
 1102.02 &           27 &  293.5051 &  0.0144 & 0.0139 \\ 
 1102.02 &           28 &  301.6555 &  0.0196 & 0.0145 \\ 
 1102.02 &           29 &  309.7935 &  0.0123 & 0.0180 \\ 
 1102.02 &           31 &  326.0609 & -0.0107 & 0.0249 \\ 
 1102.02 &           32 &  334.2185 &  0.0016 & 0.0152 \\ 
 1102.02 &           33 &  342.3713 &  0.0091 & 0.0159 \\ 
 1102.02 &           34 &  350.5648 &  0.0574 & 0.0134 \\ 
 1102.02 &           35 &  358.6614 &  0.0088 & 0.0160 \\ 
 1102.02 &           36 &  366.8102 &  0.0123 & 0.0146 \\ 
 1102.02 &           37 &  374.9348 & -0.0083 & 0.0160 \\ 
 1102.02 &           38 &  383.1033 &  0.0149 & 0.0141 \\ 
 1102.02 &           39 &  391.2358 &  0.0021 & 0.0129 \\ 
 1102.02 &           40 &  399.3815 &  0.0026 & 0.0117 \\ 
 1102.02 &           41 &  407.5112 & -0.0130 & 0.0155 \\ 
 1102.02 &           42 &  415.6738 &  0.0044 & 0.0110 \\ 
 1102.02 &           43 &  423.8126 & -0.0021 & 0.0133 \\ 
 1102.02 &           44 &  431.9536 & -0.0063 & 0.0182 \\ 
 1102.02 &           45 &  440.1031 & -0.0021 & 0.0164 \\ 
 1102.02 &           46 &  448.2235 & -0.0269 & 0.0180 \\ 
 1102.02 &           47 &  456.3674 & -0.0283 & 0.0216 \\ 
 1102.02 &           48 &  464.5078 & -0.0331 & 0.0152 \\ 
 1102.02 &           49 &  472.6731 & -0.0131 & 0.0240 \\ 
 1102.02 &           50 &  480.8259 & -0.0055 & 0.0152 \\ 
 1102.02 &           51 &  488.9676 & -0.0090 & 0.0172 \\ 
 1102.02 &           52 &  497.1159 & -0.0060 & 0.0126 \\ 
 1102.02 &           53 &  505.2695 &  0.0024 & 0.0167 \\ 
 1102.02 &           54 &  513.3944 & -0.0180 & 0.0159 \\ 
 1102.02 &           55 &  521.5348 & -0.0229 & 0.0180 \\ 
 1102.02 &           56 &  529.6660 & -0.0370 & 0.0179 \\ 
 1102.02 &           57 &  537.8189 & -0.0293 & 0.0189 \\ 
 1102.02 &           58 &  545.9876 & -0.0058 & 0.0183 \\ 
 1102.02 &           59 &  554.1279 & -0.0108 & 0.0147 \\ 
\multicolumn{2}{l}{1102.03} & \multicolumn{3}{c}{$        77.751210 + n \times        18.998137$} \\
 1102.03 &            0 &   77.7596 &  0.0084 & 0.0156 \\ 
 1102.03 &            1 &   96.7224 & -0.0270 & 0.0199 \\ 
 1102.03 &            3 &  134.7237 & -0.0219 & 0.0233 \\ 
 1102.03 &            4 &  153.7329 & -0.0109 & 0.0178 \\ 
 1102.03 &            5 &  172.7423 &  0.0004 & 0.0162 \\ 
 1102.03 &            7 &  210.7351 & -0.0031 & 0.0184 \\ 
 1102.03 &            8 &  229.6840 & -0.0523 & 0.0182 \\ 
 1102.03 &            9 &  248.7215 & -0.0129 & 0.0210 \\ 
 1102.03 &           10 &  267.7107 & -0.0219 & 0.0214 \\ 
 1102.03 &           11 &  286.7190 & -0.0117 & 0.0326 \\ 
 1102.03 &           12 &  305.7831 &  0.0542 & 0.0116 \\ 
 1102.03 &           13 &  324.7180 & -0.0090 & 0.0145 \\ 
 1102.03 &           14 &  343.7147 & -0.0104 & 0.0179 \\ 
 1102.03 &           15 &  362.7044 & -0.0188 & 0.0169 \\ 
 1102.03 &           16 &  381.7671 &  0.0457 & 0.0206 \\ 
 1102.03 &           17 &  400.7325 &  0.0129 & 0.0099 \\ 
 1102.03 &           18 &  419.7748 &  0.0571 & 0.0148 \\ 
 1102.03 &           19 &  438.7012 & -0.0146 & 0.0234 \\ 
 1102.03 &           20 &  457.6881 & -0.0258 & 0.0179 \\ 
 1102.03 &           21 &  476.7086 & -0.0035 & 0.0159 \\ 
 1102.03 &           22 &  495.6855 & -0.0247 & 0.0191 \\ 
 1102.03 &           23 &  514.6702 & -0.0382 & 0.0191 \\ 
 1102.03 &           25 &  552.6702 & -0.0345 & 0.0179 \\ 
\multicolumn{2}{l}{1102.04} & \multicolumn{3}{c}{$        70.071210 + n \times        4.2442814$} \\
 1102.04 &            0 &   70.0038 & -0.0674 & 0.0258 \\ 
 1102.04 &            1 &   74.3342 &  0.0187 & 0.0371 \\ 
 1102.04 &            2 &   78.5399 & -0.0199 & 0.0416 \\ 
 1102.04 &            3 &   82.7963 & -0.0078 & 0.0441 \\ 
 1102.04 &            4 &   87.0635 &  0.0152 & 0.0499 \\ 
 1102.04 &            5 &   91.3180 &  0.0254 & 0.0424 \\ 
 1102.04 &            6 &   95.5230 & -0.0139 & 0.0480 \\ 
 1102.04 &            9 &  108.2622 & -0.0076 & 0.0379 \\ 
 1102.04 &           10 &  112.4848 & -0.0292 & 0.0551 \\ 
 1102.04 &           12 &  121.0382 &  0.0356 & 0.0241 \\ 
 1102.04 &           13 &  125.2490 &  0.0021 & 0.0601 \\ 
 1102.04 &           14 &  129.5177 &  0.0266 & 0.0312 \\ 
 1102.04 &           15 &  133.7317 & -0.0038 & 0.0445 \\ 
 1102.04 &           16 &  137.9452 & -0.0345 & 0.0647 \\ 
 1102.04 &           17 &  142.2277 &  0.0037 & 0.0412 \\ 
 1102.04 &           18 &  146.4373 & -0.0310 & 0.0366 \\ 
 1102.04 &           19 &  150.6644 & -0.0482 & 0.0647 \\ 
 1102.04 &           20 &  154.9482 & -0.0086 & 0.0351 \\ 
 1102.04 &           21 &  159.1465 & -0.0546 & 0.0557 \\ 
 1102.04 &           23 &  167.6967 &  0.0070 & 0.0279 \\ 
 1102.04 &           24 &  171.9677 &  0.0337 & 0.0359 \\ 
 1102.04 &           25 &  176.1844 &  0.0062 & 0.0288 \\ 
 1102.04 &           26 &  180.4263 &  0.0038 & 0.0344 \\ 
 1102.04 &           27 &  184.5971 & -0.0697 & 0.0296 \\ 
 1102.04 &           30 &  197.3957 & -0.0040 & 0.0618 \\ 
 1102.04 &           31 &  201.6427 & -0.0012 & 0.0389 \\ 
 1102.04 &           32 &  206.0169 &  0.1287 & 0.0433 \\ 
 1102.04 &           33 &  210.1159 & -0.0166 & 0.0361 \\ 
 1102.04 &           34 &  214.3580 & -0.0188 & 0.0484 \\ 
 1102.04 &           35 &  218.6147 & -0.0064 & 0.0588 \\ 
 1102.04 &           36 &  222.8882 &  0.0229 & 0.0416 \\ 
 1102.04 &           37 &  227.1563 &  0.0467 & 0.0397 \\ 
 1102.04 &           38 &  231.4266 &  0.0727 & 0.0509 \\ 
 1102.04 &           39 &  235.5283 & -0.0699 & 0.0523 \\ 
 1102.04 &           40 &  239.8893 &  0.0469 & 0.0394 \\ 
 1102.04 &           41 &  244.0561 & -0.0307 & 0.0299 \\ 
 1102.04 &           42 &  248.3670 &  0.0360 & 0.0535 \\ 
 1102.04 &           43 &  252.4851 & -0.0902 & 0.0466 \\ 
 1102.04 &           45 &  261.0950 &  0.0312 & 0.0561 \\ 
 1102.04 &           46 &  265.2947 & -0.0134 & 0.0364 \\ 
 1102.04 &           47 &  269.5266 & -0.0258 & 0.0464 \\ 
 1102.04 &           48 &  273.7821 & -0.0146 & 0.0461 \\ 
 1102.04 &           49 &  278.0501 &  0.0091 & 0.0642 \\ 
 1102.04 &           50 &  282.3600 &  0.0747 & 0.0426 \\ 
 1102.04 &           51 &  286.5828 &  0.0532 & 0.0444 \\ 
 1102.04 &           52 &  290.7742 &  0.0003 & 0.0388 \\ 
 1102.04 &           53 &  294.9894 & -0.0287 & 0.0422 \\ 
 1102.04 &           54 &  299.2334 & -0.0290 & 0.0239 \\ 
 1102.04 &           55 &  303.5130 &  0.0063 & 0.0411 \\ 
 1102.04 &           56 &  307.7302 & -0.0208 & 0.0489 \\ 
 1102.04 &           57 &  311.9735 & -0.0218 & 0.0359 \\ 
 1102.04 &           58 &  316.2363 & -0.0032 & 0.0522 \\ 
 1102.04 &           59 &  320.4755 & -0.0084 & 0.0350 \\ 
 1102.04 &           60 &  324.7614 &  0.0333 & 0.0398 \\ 
 1102.04 &           61 &  328.9547 & -0.0176 & 0.0294 \\ 
 1102.04 &           64 &  341.7673 &  0.0621 & 0.0348 \\ 
 1102.04 &           65 &  345.9744 &  0.0249 & 0.0335 \\ 
 1102.04 &           66 &  350.2267 &  0.0329 & 0.0380 \\ 
 1102.04 &           67 &  354.5304 &  0.0924 & 0.0703 \\ 
 1102.04 &           68 &  358.6744 & -0.0079 & 0.0434 \\ 
 1102.04 &           69 &  362.8844 & -0.0422 & 0.0420 \\ 
 1102.04 &           70 &  367.0964 & -0.0745 & 0.0360 \\ 
 1102.04 &           71 &  371.3945 & -0.0207 & 0.0383 \\ 
 1102.04 &           73 &  379.9498 &  0.0460 & 0.0445 \\ 
 1102.04 &           74 &  384.2093 &  0.0613 & 0.0372 \\ 
 1102.04 &           75 &  388.4506 &  0.0583 & 0.0417 \\ 
 1102.04 &           76 &  392.6248 & -0.0118 & 0.0684 \\ 
 1102.04 &           77 &  396.9102 &  0.0293 & 0.0224 \\ 
 1102.04 &           78 &  401.1874 &  0.0622 & 0.0323 \\ 
 1102.04 &           79 &  405.3999 &  0.0304 & 0.0292 \\ 
 1102.04 &           81 &  413.8230 & -0.0350 & 0.0403 \\ 
 1102.04 &           82 &  418.0485 & -0.0538 & 0.0520 \\ 
 1102.04 &           83 &  422.3901 &  0.0435 & 0.0408 \\ 
 1102.04 &           84 &  426.6222 &  0.0313 & 0.0519 \\ 
 1102.04 &           85 &  430.7912 & -0.0439 & 0.0861 \\ 
 1102.04 &           86 &  435.1033 &  0.0239 & 0.0289 \\ 
 1102.04 &           88 &  443.5274 & -0.0406 & 0.0376 \\ 
 1102.04 &           89 &  447.6564 & -0.1559 & 0.0525 \\ 
 1102.04 &           90 &  452.0811 &  0.0246 & 0.0514 \\ 
 1102.04 &           91 &  456.2916 & -0.0092 & 0.0418 \\ 
 1102.04 &           92 &  460.5415 & -0.0036 & 0.0300 \\ 
 1102.04 &           93 &  464.7714 & -0.0180 & 0.0392 \\ 
 1102.04 &           94 &  469.0136 & -0.0200 & 0.0315 \\ 
 1102.04 &           95 &  473.2997 &  0.0217 & 0.0623 \\ 
 1102.04 &           96 &  477.5755 &  0.0533 & 0.0212 \\ 
 1102.04 &           97 &  481.7630 & -0.0035 & 0.0384 \\ 
 1102.04 &           98 &  486.0315 &  0.0208 & 0.0514 \\ 
 1102.04 &           99 &  490.2399 & -0.0152 & 0.0474 \\ 
 1102.04 &          100 &  494.5025 &  0.0032 & 0.0446 \\ 
 1102.04 &          101 &  498.7938 &  0.0502 & 0.0616 \\ 
 1102.04 &          102 &  502.8870 & -0.1010 & 0.0366 \\ 
 1102.04 &          103 &  507.2534 &  0.0212 & 0.0500 \\ 
 1102.04 &          104 &  511.4522 & -0.0243 & 0.0531 \\ 
 1102.04 &          105 &  515.6745 & -0.0462 & 0.0389 \\ 
 1102.04 &          106 &  519.9465 & -0.0186 & 0.0326 \\ 
 1102.04 &          107 &  524.1961 & -0.0132 & 0.0681 \\ 
 1102.04 &          108 &  528.4565 &  0.0029 & 0.0415 \\ 
 1102.04 &          110 &  536.9111 & -0.0311 & 0.0363 \\ 
 1102.04 &          111 &  541.2230 &  0.0366 & 0.0286 \\ 
 1102.04 &          112 &  545.5573 &  0.1266 & 0.0664 \\ 
 1102.04 &          113 &  549.5971 & -0.0779 & 0.0377 \\ 
 1102.04 &          114 &  553.8431 & -0.0762 & 0.0303 \\ 
 1102.04 &          115 &  558.1791 &  0.0156 & 0.0401 \\ 
\enddata
\label{tabTTsAll}
\tablecomments{
This is the electronic only version of Table \ref{tabTTs}.
} 
\end{deluxetable}

